Contrastive Learning for Self-Supervised Pre-Training of Point Cloud Segmentation Networks With Image Data

Reducing the quantity of annotations required for supervised training is vital when labels are scarce and costly. This reduction is particularly important for semantic segmentation tasks involving 3D datasets, which are often significantly smaller and more challenging to annotate than their image-based counterparts. Self-supervised pre-training on unlabelled data is one way to reduce the amount of manual annotations needed. Previous work has focused on pre-training with point clouds exclusively. While useful, this approach often requires two or more registered views. In the present work, we combine image and point cloud modalities by first learning self-supervised image features and then using these features to train a 3D model. By incorporating image data, which is often included in many 3D datasets, our pre-training method only requires a single scan of a scene and can be applied to cases where localization information is unavailable. We demonstrate that our pre-training approach, despite using single scans, achieves comparable performance to other multi-scan, point cloud-only methods.

==> figures/results/plots/plot_distribution.py <==
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd

data = pd.DataFrame(
    data={
        "Ours": [1.8, 1.9, 0.4, 1.5, 1.1],
        "PointContrast": [2.6, 4.2, -0.2, -0.2, 1],
        "CSC": [0.4, 1.9, -0.9, 3, 3],
        "DepthContrast": [7.1, 3.2, 0, 0.4, 1],
    }
)

sns.set_theme(style="whitegrid")
sns.set(font_scale=1.1)
ax = sns.boxplot(data=data)

# plt.figure(figsize=(8.75, 7))
plt.ylabel("Difference from Scratch (mIOU)")
# plt.xlabel("Method")
plt.title("ScanNet: Performance Distribution")
plt.savefig("distribution.pdf", format="pdf")


==> figures/results/plots/plot_kitti_semantics.py <==
import matplotlib.pyplot as plt
import numpy as np

ax = plt.figure(figsize=(8.75, 7))
x = np.array([5, 10, 20, 30, 40])
scratch = np.array([39.2, 40.4, 41.1, 41.7, 40.8])
Ours = np.array([39.5, 40.9, 40.9, 41.8, 41.8]) - scratch
PointContrast = np.array([40.3, 42.6, 42.2, 41.7, 43.0]) - scratch
CSC = np.array([40.6, 42.2, 42.3, 42.2, 44.3]) - scratch
DepthContrast = np.array([39.7, 40.9, 41.2, 41.9, 41.4]) - scratch
plt.rc("font", size=20)
plt.plot(x, Ours, label="Ours")
plt.plot(x, PointContrast, label="PointContrast", linestyle=":")
plt.plot(x, CSC, label="CSC", linestyle="--")
plt.plot(x, DepthContrast, label="DepthContrast", linestyle="-.")
plt.xlabel("Labelled Data Ratio (%)", fontsize=26)
plt.ylabel("Difference from Scratch (mIOU)", fontsize=26)
# plt.legend(loc="upper right", bbox_to_anchor=(1.45, 1.0), fontsize=16)
plt.legend(loc="upper left", fontsize=18)
plt.title("KITTI: Semantic Segmentation", fontsize=26)
# plt.show()
plt.savefig(
    "kitti_varying_data_amount_semantics.pdf", format="pdf", bbox_inches="tight"
)


==> figures/results/plots/plot_scannet_instance.py <==
import matplotlib.pyplot as plt
import numpy as np

ax = plt.figure(figsize=(8.75, 7))
x = np.array([5, 10, 20, 30, 40])
scratch = np.array([26.9, 36.3, 40.7, 42.2, 45.7])
Ours = np.array([25.5, 35.5, 39.1, 42.4, 43.6]) - scratch
PointContrast = np.array([27.0, 35.3, 40.5, 43.0, 43.9]) - scratch
CSC = np.array([29.8, 35.5, 41.6, 42.9, 44.6]) - scratch
DepthContrast = np.array([24.9, 33.8, 38.2, 42.0, 42.0]) - scratch
plt.rc("font", size=20)
plt.plot(x, Ours, label="Ours")
plt.plot(x, PointContrast, label="PointContrast", linestyle=":")
plt.plot(x, CSC, label="CSC", linestyle="--")
plt.plot(x, DepthContrast, label="DepthContrast", linestyle="-.")
plt.xlabel("Labelled Data Ratio (%)", fontsize=26)
plt.ylabel("Difference from Scratch (mAP)", fontsize=26)
# plt.legend(loc="upper right", bbox_to_anchor=(1.45, 1.0), fontsize=20)
plt.legend(loc="upper right", fontsize=18)
plt.title("ScanNet: Instance Segmentation", fontsize=26)
# plt.show()
plt.savefig(
    "scannet_varying_data_amount_instance.pdf", format="pdf", bbox_inches="tight"
)


==> figures/results/plots/plot_scannet_instance2.py <==
import matplotlib.pyplot as plt
import numpy as np

ax = plt.figure(figsize=(5, 4))
x = np.array([5, 10, 20, 30, 40])

scratch = np.array([26.9, 36.3, 40.7, 42.2, 45.7])
PointContrast = np.array([27.0, 35.3, 40.5, 43.0, 43.9]) - scratch
PointContrast_70 = np.array([28.0, 35.7, 40.5, 42.8, 44.4]) - scratch
PointContrast_same = np.array([27.9, 36.0, 36.6, 43.5, 44.5]) - scratch
CSC = np.array([29.8, 35.5, 41.6, 42.9, 44.6]) - scratch
CSC_70 = np.array([29.8, 37.2, 42.0, 43.8, 44.5]) - scratch
CSC_same = np.array([24.9, 33.8, 38.2, 42.0, 42.0]) - scratch

plt.plot(x, PointContrast, label="PointContrast")
plt.plot(x, PointContrast_70, label="PointContrast >70%", linestyle=":")
plt.plot(x, PointContrast_same, label="PointContrast Same Scan", linestyle="--")
plt.plot(x, CSC, label="CSC")
plt.plot(x, CSC_70, label="CSC >70%", linestyle=":")
plt.plot(x, CSC_same, label="CSC Same Scan", linestyle="--")

plt.xlabel("Labelled Data Ratio (%)", fontsize=12)
plt.ylabel("Difference from Scratch (mAP)", fontsize=12)
plt.legend(loc="upper right", bbox_to_anchor=(1.7, 1.0), fontsize=10)
plt.title("ScanNet: Instance Segmentation", fontsize=15)
# plt.show()
plt.savefig(
    "scannet_varying_data_amount_instance2.pdf", format="pdf", bbox_inches="tight"
)


==> figures/results/plots/plot_scannet_semantics.py <==
import matplotlib.pyplot as plt
import numpy as np

ax = plt.figure(figsize=(8.75, 7))
x = np.array([5, 10, 20, 30, 40])
scratch = np.array([42.2, 51.1, 58.2, 59.2, 62.2])
Ours = np.array([44, 53, 58.6, 60.7, 63.3]) - scratch
PointContrast = np.array([44.8, 55.3, 58, 59, 63.2]) - scratch
CSC = np.array([42.6, 53, 57.3, 62.2, 65.2]) - scratch
DepthContrast = np.array([49.3, 54.3, 58.2, 59.6, 63.2]) - scratch
plt.rc("font", size=20)
plt.plot(x, Ours, label="Ours")
plt.plot(x, PointContrast, label="PointContrast", linestyle=":")
plt.plot(x, CSC, label="CSC", linestyle="--")
plt.plot(x, DepthContrast, label="DepthContrast", linestyle="-.")
plt.title("ScanNet: Semantic Segmentation", fontsize=26)
plt.xlabel("Labelled Data Ratio (%)", fontsize=26)
plt.ylabel("Difference from Scratch (mIOU)", fontsize=26)
# plt.legend(loc="upper right", bbox_to_anchor=(1.45, 1.0), fontsize=16)
plt.legend(loc="upper right", fontsize=18)
# plt.show()
plt.savefig(
    "scannet_varying_data_amount_semantics.pdf", format="pdf", bbox_inches="tight"
)


==> figures/results/plots/plot_scannet_semantics2.py <==
import matplotlib.pyplot as plt
import numpy as np

ax = plt.figure(figsize=(5, 4))
x = np.array([5, 10, 20, 30, 40])

scratch = np.array([42.2, 51.1, 58.2, 59.2, 62.2])

PointContrast = np.array([44.8, 55.3, 58, 59, 63.2]) - scratch
PointContrast_70 = np.array([46.1, 50.7, 58.0, 61.9, 62.6]) - scratch
PointContrast_same = np.array([45.5, 48.8, 56.7, 59.3, 61.7]) - scratch
CSC = np.array([42.6, 53, 57.3, 62.2, 67.5]) - scratch
CSC_70 = np.array([45.4, 50.8, 59.3, 59.7, 62.7]) - scratch
CSC_same = np.array([49.3, 54.3, 58.2, 59.6, 63.2]) - scratch


plt.plot(x, PointContrast, label="PointContrast")
plt.plot(x, PointContrast_70, label="PointContrast >70%", linestyle=":")
plt.plot(x, PointContrast_same, label="PointContrast Same Scan", linestyle="--")
plt.plot(x, CSC, label="CSC")
plt.plot(x, CSC_70, label="CSC >70%", linestyle=":")
plt.plot(x, CSC_same, label="CSC Same Scan", linestyle="--")
plt.title("ScanNet: Semantic Segmentation", fontsize=14)
plt.xlabel("Labelled Data Ratio (%)", fontsize=12)
plt.ylabel("Difference from Scratch (mIOU)", fontsize=12)
plt.legend(loc="upper right", bbox_to_anchor=(1.7, 1.0), fontsize=10)
# plt.show()
plt.savefig(
    "scannet_varying_data_amount_semantics2.pdf", format="pdf", bbox_inches="tight"
)

